Less is More: Summary of Long Instructions is Better for Program Synthesis

Despite the success of large pre-trained language models (LMs) such as Codex, they show below-par performance on the larger and more complicated programming related questions. We show that LMs benefit from the summarized version of complicated questions. Our findings show that superfluous information often present in problem description such as human characters, background stories, and names (which are included to help humans in understanding a task) does not help models in understanding a task. To this extent, we create a meta-dataset from the frequently used APPS dataset and the newly created CodeContests dataset for the program synthesis task. Our meta-dataset consists of human and synthesized summaries of the long and complicated programming questions. Experimental results on Codex show that our proposed approach outperforms baseline by 8.13% on the APPS dataset and 11.88% on the CodeContests dataset on average in terms of strict accuracy. Our analysis shows that summaries significantly improve performance for introductory (9.86%) and interview (11.48%) programming questions. However, it shows improvement by a small margin (~ 2%) for competitive programming questions, implying scope for future research in this direction.

==> 2000-expert_original_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    roads = []
    for i in range(m):
        roads.append(list(map(int, input().split())))

    # Kruskal's algorithm
    def find_parent(parent, x):
        if parent[x] == x:
            return x
        return find_parent(parent, parent[x])

    def union_parent(parent, a, b):
        a = find_parent(parent, a)
        b = find_parent(parent, b)

        if a < b:
            parent[b] = a
        else:
            parent[a] = b

    edges = []  # (cost, node1, node2)

    for road in roads:  # O((n-1)*m) ~ O(n^2*m) => O((n-1)*m*log n) ~ O((n-1)*m*log n) with UnionFind data structure. (UnionFind is faster than sorting the edges array.)
        edges.append((road[2], road[0], road[1]))

    edges.sort()  # O((n-1)*m*log n)

    parent = [i for i in range(n+1)]  # + 1 to handle the 0th index. O(n).

    minimum_time = 0  # O(1).

    for edge in edges: 
code()

==> 2000-expert_summary_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    graph = [[] for i in range(n)]
    for i in range(m):
        u, v, c = map(int, input().split())
        graph[u-1].append((v-1, c))
        graph[v-1].append((u-1, c))

    def prim():
        visited = [False] * n
        cost = [float('inf')] * n
        parent = [-1] * n

        cost[0] = 0

        while False in visited:
            min_cost = float('inf')
            for i in range(n):
                if not visited[i] and cost[i] < min_cost:
                    min_cost = cost[i]
                    u = i

            visited[u] = True

            for v, c in graph[u]:
                if not visited[v] and c < cost[v]:
                    parent[v] = u
code()

==> 2000-summary_original_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    roads = []
    for i in range(m):
        roads.append(list(map(int, input().split())))
    p = int(input())
    res = [0] * (n + 1)
    for i in range(1, n + 1):
        res[i] = min(res[i], res[i - 1] + a)
        for j in range(len(roads)):
            if roads[j][0] == i:
                res[roads[j][1]] = min(res[roads[j][1]], res[i] + roads[j][2])
            elif roads[j][1] == i:
                res[roads[j][0]] = min(res[roads[j][0]], res[i] + roads[j][2])

    print(*res[1:p+1])
code()

==> 2000-summary_summary_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    graph = [[] for i in range(n)]
    for i in range(m):
        u, v, c = map(int, input().split())
        graph[u-1].append((v-1, c))
        graph[v-1].append((u-1, c))

    dp = [float('inf')] * n
    dp[0] = 0

    for i in range(n):
        for j in range(len(graph[i])):
            v, c = graph[i][j]
            if c == a:
                dp[v] = min(dp[v], dp[i] + a)
            else:
                dp[v] = min(dp[v], dp[i] + b)

    print(*dp)
code()

==> EMNLP 2022/2000-expert_original_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    roads = []
    for i in range(m):
        roads.append(list(map(int, input().split())))

    # Kruskal's algorithm
    def find_parent(parent, x):
        if parent[x] == x:
            return x
        return find_parent(parent, parent[x])

    def union_parent(parent, a, b):
        a = find_parent(parent, a)
        b = find_parent(parent, b)

        if a < b:
            parent[b] = a
        else:
            parent[a] = b

    edges = []  # (cost, node1, node2)

    for road in roads:  # O((n-1)*m) ~ O(n^2*m) => O((n-1)*m*log n) ~ O((n-1)*m*log n) with UnionFind data structure. (UnionFind is faster than sorting the edges array.)
        edges.append((road[2], road[0], road[1]))

    edges.sort()  # O((n-1)*m*log n)

    parent = [i for i in range(n+1)]  # + 1 to handle the 0th index. O(n).

    minimum_time = 0  # O(1).

    for edge in edges: 
code()

==> EMNLP 2022/2000-expert_summary_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    graph = [[] for i in range(n)]
    for i in range(m):
        u, v, c = map(int, input().split())
        graph[u-1].append((v-1, c))
        graph[v-1].append((u-1, c))

    def prim():
        visited = [False] * n
        cost = [float('inf')] * n
        parent = [-1] * n

        cost[0] = 0

        while False in visited:
            min_cost = float('inf')
            for i in range(n):
                if not visited[i] and cost[i] < min_cost:
                    min_cost = cost[i]
                    u = i

            visited[u] = True

            for v, c in graph[u]:
                if not visited[v] and c < cost[v]:
                    parent[v] = u
code()

==> EMNLP 2022/2000-summary_original_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    roads = []
    for i in range(m):
        roads.append(list(map(int, input().split())))
    p = int(input())
    res = [0] * (n + 1)
    for i in range(1, n + 1):
        res[i] = min(res[i], res[i - 1] + a)
        for j in range(len(roads)):
            if roads[j][0] == i:
                res[roads[j][1]] = min(res[roads[j][1]], res[i] + roads[j][2])
            elif roads[j][1] == i:
                res[roads[j][0]] = min(res[roads[j][0]], res[i] + roads[j][2])

    print(*res[1:p+1])
code()

==> EMNLP 2022/2000-summary_summary_code.py <==
def code():
    n, m, a, b = map(int, input().split())
    graph = [[] for i in range(n)]
    for i in range(m):
        u, v, c = map(int, input().split())
        graph[u-1].append((v-1, c))
        graph[v-1].append((u-1, c))

    dp = [float('inf')] * n
    dp[0] = 0

    for i in range(n):
        for j in range(len(graph[i])):
            v, c = graph[i][j]
            if c == a:
                dp[v] = min(dp[v], dp[i] + a)
            else:
                dp[v] = min(dp[v], dp[i] + b)

    print(*dp)
code()
